$D\to P \ell^+\ell^-$ decays assisted by QCD light-cone sum rules

We suggest a new method to analyse the rare $D_{(s)}\to P \ell^+\ell^-$ decays ($P=\pi,K$), combining QCD light-cone sum rules (LCSR) with hadronic dispersion relations. As our main study case, we consider the $D^+\to\pi^+\ell^+\ell^-$ mode which attracts much of interest from the point of view of GIM cancellation and potential new sources of the FCNC $c\to u$ transitions. The hadronic amplitude of this decay is dominated by the combination of weak annihilation with the emission of a virtual photon. This $D^+\to \pi^+\gamma^*$ amplitude is calculated at spacelike photon virtualities, $-q^2 \gg \Lambda_{QCD}^2$, using LCSR with pion distribution amplitudes. The LCSR results are then fitted to the hadronic dispersion relation in the variable $q^2$. The fit allows us to determine relative phases of the $\rho$-,$\omega$- and $\phi$-meson terms and to estimate the contributions of heavier hadronic states. The latter are parameterized in two different ways: first, with a $z$-expansion and second, using a model with excited vector-meson resonances. The resulting $D^+\to\pi^+\ell^+\ell^-$ width obtained from the LCSR-assisted dispersion relation is not much smaller than the current upper bound measured by LHCb collaboration. In comparison with our result for the dominant $D^+\to \pi^+\gamma^*$ transition, the contribution induced by the short distance $c\to u \ell^+\ell^-$ quark transition generated by the effective $O_9$ operator in Standard Model turns out to be practically invisible. To detect its effect, one readily needs a enhancement of the coefficient $C_9$ from non-standard effects by many orders of magnitude. We also establish new $U$-spin symmetry relations between the amplitudes of $D\to P \ell^+\ell^-$ decays and apply our method to the Cabibbo-favoured modes $D^+_s\to\pi^+\ell^+\ell^-$ and $D^0\to\bar{K}^0\ell^+\ell^-$ which proceed via the same weak annihilation mechanism.

==> anc/D0K0gast.dat <==
q2	Re(A(D0K0gast))	del[Re(A(D0K0gast))]	Im(A(D0K0gast))	del[Im(A(D0K0gast))]	|A(D0K0gast)|	del|A(D0K0gast)|
-1	0.00011205148089169563	0.000014226713745215856	-0.000024507402386530604	9.728418178238491e-6	0.00011470024909195864	0.000014052757062384828
-2	0.000044299231219789094	9.102867578731065e-6	-0.000012449378280908812	5.051471452257675e-6	0.00004601531164998778	8.869315324235983e-6
-3	0.00002216724535834743	7.850674184818547e-6	-2.458124105715608e-6	1.006346403563721e-6	0.00002230311953284284	7.80363487530586e-6
-4	0.00001344249992504186	6.481750703577657e-6	3.337892900852206e-6	1.3729758242500047e-6	0.000013850715983381869	6.299412444394425e-6
-5	9.621431094402544e-6	5.152813593029047e-6	6.395212898693182e-6	2.638202289663761e-6	0.000011552951325265238	4.5330123860217275e-6
-6	7.802784288293785e-6	4.015530069279917e-6	7.868448620898795e-6	3.2523592247939484e-6	0.000011081332336383044	3.650742452277867e-6
-7	6.8613242307714665e-6	3.096084609562644e-6	8.449834141960584e-6	3.4976513987865125e-6	0.000010884735514766283	3.3438653016178916e-6
-8	6.3228762453519974e-6	2.373074665288431e-6	8.534725556918484e-6	3.536601951190102e-6	0.000010621690277255974	3.1734781811870928e-6
-9	5.975809198690562e-6	1.8146172030737584e-6	8.348102312477946e-6	3.4621913618754403e-6	0.000010266504166402231	3.006864041554671e-6
-10	5.721870128860358e-6	1.3915015858204686e-6	8.018852341039292e-6	3.3279013752127094e-6	9.850979171581665e-6	2.8269674098764847e-6
-11	5.514303714112886e-6	1.080751935795306e-6	7.621283785712955e-6	3.1646721519036667e-6	9.4069927178589e-6	2.641039852093296e-6
-12	5.330619858519073e-6	8.651697867621759e-7	7.198280442127179e-6	2.9904191127485112e-6	8.957161905399978e-6	2.4577403602232517e-6
-13	5.160049327196691e-6	7.303137138536902e-7	6.774381744102496e-6	2.8154318024129884e-6	8.515771079234821e-6	2.2830036062719884e-6
-14	4.997560039701424e-6	6.602187044555707e-7	6.363295450737451e-6	2.6454849445360176e-6	8.091176388127777e-6	2.120125099753148e-6
-15	4.7553464601456765e-6	6.222133896471408e-7	5.972285741474149e-6	2.4836604580911195e-6	7.63423322500927e-6	1.981254485291162e-6

==> anc/Dpigast.dat <==
q2	Re(A(Dpigast))	del[Re(A(Dpigast))]	Im(A(Dpigast))	del[Im(A(Dpigast))]	|A(Dpigast)|	del|A(Dpigast)|
-1	0.005684427255104051	0.0005806011287438968	-0.0030794963587332824	0.0004198674432135415	0.006464983452571346	0.0005482799865285618
-2	0.003158122656427091	0.00048650045274270656	-0.0033028763629023364	0.0002881210457380488	0.004569762683297358	0.00039548338331621907
-3	0.001451584708335836	0.00019508492051807452	-0.0034220636976118215	0.00043688633407024715	0.0037172056865321735	0.0004093493476856912
-4	0.00034738355888395636	0.00010950819285647587	-0.0029851315667622095	0.0003909679492542375	0.003005276328037588	0.000388553481963394
-5	-0.00021525055246009967	0.0002031236264341006	-0.0024282135414771724	0.0002820059501944535	0.002437735384193184	0.00028147644219454147
-6	-0.00045045444181605903	0.0002272128763804106	-0.001953340148890406	0.00019796651142011044	0.0020046064305541404	0.00019954607358960502
-7	-0.0005197472144837772	0.00021102317427602318	-0.0015999137677558976	0.00016038146400773864	0.0016822191388812925	0.00016588450953164007
-8	-0.0005152854757699312	0.0001800672519206222	-0.001351086314871323	0.00015315197696239355	0.0014460129154928098	0.00015682606370559168
-9	-0.00048376735591617334	0.00014789406855867244	-0.0011792932277064308	0.00015403498826551098	0.0012746620617106233	0.0001531656290863955
-10	-0.00044692229697012974	0.00012071981677534482	-0.001060509483284331	0.00015326382167276786	0.0011508344379905632	0.0001488122055167443
-11	-0.00041380970208651925	0.00010076083844396141	-0.000976968775552433	0.00014915540156138805	0.0010609931469832189	0.00014285498991765188
-12	-0.0003874080272381685	0.00008794363158891174	-0.0009164147375973803	0.00014250659302319122	0.0009949376617930617	0.00013565286725153276
-13	-0.00036796207639276467	0.00008082141620706551	-0.0008706836017801507	0.00013446472308278846	0.000945243896606654	0.00012779168093110155
-14	-0.0003546224681788895	0.00007741478964636667	-0.0008344456993772302	0.0001259566421215603	0.0009066734363299956	0.00011981179769411523
-15	-0.0003462169790412796	0.00007597395541507073	-0.000804267637115468	0.00011760809453855471	0.0008756212815411512	0.00011212332497359777

==> anc/Dspigast.dat <==
q2	Re(A(Dspigast))	del[Re(A(Dspigast))]	Im(A(Dspigast))	del[Im(A(Dspigast))]	|A(Dspigast)|	del|A(Dspigast)|
-1	0.00597538084709193	0.0006866871793509111	-0.003023960574616088	0.00040616457028963955	0.006696977962082611	0.0006395568820953471
-2	0.0033101739455449787	0.0005284746033660323	-0.003012200058025852	0.00026933958718656966	0.004475555914000025	0.0004308558447441513
-3	0.001731500021946229	0.0002874557537626708	-0.003259125526425733	0.00041468237878061737	0.0036905272689684333	0.00039025327308107866
-4	0.0005963602298784848	0.00009174284874911869	-0.002996889345161542	0.00042322258407445304	0.003055649075225028	0.00041547006904560125
-5	-0.00006273797280680227	0.00015752203472670437	-0.0025320936396059455	0.0003391938396834202	0.0025328707533083484	0.00033911221814432593
-6	-0.0003882292624385498	0.00020865146608087885	-0.002080877822370678	0.00025053825417392585	0.002116783992722856	0.0002492437243120184
-7	-0.0005208785712852774	0.00021385941976430112	-0.0017157643285740248	0.0001921316542647876	0.0017930872029076738	0.00019405917807297323
-8	-0.0005540368969209767	0.00019547813604931077	-0.001442305320510261	0.0001661352476416031	0.001545057125391192	0.00017019195478556364
-9	-0.0005412625562972417	0.00016868071479317782	-0.0012444320842249887	0.00015871835107331085	0.0013570469288488052	0.00016034460992637772
-10	-0.0005109289071353972	0.0001417701590805551	-0.001102961934631208	0.0001568208034384378	0.0012155547611654477	0.00015426858141343326
-11	-0.00047707368908399717	0.00011877735672823861	-0.0010015654371034357	0.00015448565057440497	0.0011093838964111615	0.00014853051907805725
-12	-0.0004460235943866328	0.00010125623248834578	-0.0009278852974656996	0.00015026097881973188	0.0010295184175149958	0.00014235500755723553
-13	-0.0004201358527422738	0.00008926522828472619	-0.0008730731807259167	0.00014438276014973786	0.0009689019112698389	0.00013573854577293408
-14	-0.00039982717458235693	0.00008192898851260416	-0.0008309793206314075	0.00013749123976694962	0.0009221650616085745	0.0001288875622616837
-15	-0.00038464247718465614	0.00007792834003072293	-0.0007974046747826855	0.00013018804425712918	0.0008853270867990141	0.00012204904021897923
